Expectation Programming: Adapting Probabilistic Programming Systems to Estimate Expectations Efficiently

We show that the standard computational pipeline of probabilistic programming systems (PPSs) can be inefficient for estimating expectations and introduce the concept of expectation programming to address this. In expectation programming, the aim of the backend inference engine is to directly estimate expected return values of programs, as opposed to approximating their conditional distributions. This distinction, while subtle, allows us to achieve substantial performance improvements over the standard PPS computational pipeline by tailoring computation to the expectation we care about. We realize a particular instance of our expectation programming concept, Expectation Programming in Turing (EPT), by extending the PPS Turing to allow so-called target-aware inference to be run automatically. We then verify the statistical soundness of EPT theoretically, and show that it provides substantial empirical gains in practice.

==> eptlexer.py <==
from pygments.lexers import JuliaLexer
from pygments.token import Name, Generic

class EPTLexer(JuliaLexer):
    name = 'EPT'
    aliases = ['ept']
    filenames = ['*.jl'] # just to have one if you whant to use
    
    EXTRA_KEYWORDS = ['estimate_expectation', 'TABI', 'TuringAlgorithm', 'AnIS']
    
    def get_tokens_unprocessed(self, text):
        for index, token, value in JuliaLexer.get_tokens_unprocessed(self, text):
            if token is Name and value in self.EXTRA_KEYWORDS:
                yield index, Generic.Emph, value
            else:
                yield index, token, value

